Quality-Aware Real-Time Augmented Reality Visualization under Delay Constraints

Augmented reality (AR) is one of emerging applications in modern multimedia systems research. Due to intensive time-consuming computations for AR visualization in mobile devices, quality-aware real-time computing under delay constraints is essentially required. Inspired by Lyapunov optimization framework, this paper proposes a time-average quality maximization method for the AR visualization under delay considerations.

==> code/scheduler.m <==
clc
clear all
close all

tic

addpath('C:\Program Files\Mosek\9.3\toolbox\R2015a');
addpath('C:\Program Files\Mosek\9.3\toolbox\R2015aom');
genpath('C:\Program Files\Mosek');

%%
rng(1234)
d = 1; % for iteration
T_max = 1; % Time stamp
EDGE = 5; % edge server 개수
user = 40; % vechicle 개수

request = randi([10, 30], user, T_max);
%request = xlsread('VTC_request.xlsx','sheet1','A1:KB1');
%candidate = xlsread('candidate_1112.xlsx','sheet1','A1:KB20');
%candidate = ones(EDGE,user); % 거리가 멀면 애초에 연결이 안되니까,, 근데 우선 Candidate 제외

antenna = zeros(EDGE,1); % 5x1, 5행 1열
quality = rand(EDGE, T_max); % edge X Time, 시간별로 엣지의 채널상태가 달라진다고 가정 0~1

computing = randi(2, EDGE,1); % 일단은 0 으로 설정 해둠.
I_EDGE = zeros(EDGE,1); % edge index
edge_queue = zeros(EDGE,1);
total_EDGE = zeros(EDGE, T_max);
rate = 10; %timestep 마다 처러량
D = 1000; %edge queue size

for j = 1 : EDGE
    antenna(j,1) = 12;   %number of EDGE antenna
end


while d < T_max + 1

    % queue가 edge queue에 쌓여있는 데이터 양이라고 가정, 타임스텝 마다 얼마만큼처리해줄지 (rate)
    % 일정 양 만큼 처리 된다고 하고, 요청한 만큼 큐에 쌓임.
    % queue 데이터 : 엣지에 총 쌓인 데이터양, time T 마다 업데이트 됨.

    % request 차량이 요청하는 비디오의 데이터양, 엣지는 안테나 통해서 한 번에 여러대 차량으로부터 받을 수 있음.
    % d 가 timestamp

    for i = 1 : user   
        d_u(i,1) = request(i, d);  % request excel 이 어떻게 구성되어있는지.
    end

    for j = 1 : EDGE
        q_e(j,1) = quality(j, d);  % edge 의 channel quality
    end


    clear x_EDGE_user;

    cvx_begin
    cvx_solver MOSEK
    variable x_EDGE_user(EDGE, user) binary
    %variable temp_Data_EDGE
    EDGE_obj = sum(sum(x_EDGE_user * d_u .* q_e .* computing));
    maximize EDGE_obj

%     for j = 1 : EDGE
%         for i = 1 : user
%             0 <= x_EDGE_user(j,i) <= 1;
%         end
%     end

    temp_Data_EDGE = x_EDGE_user * d_u;  % edge queue 에 쌓이는 양

    % constraint 1
    sum_User = sum(x_EDGE_user,1);
    total_no_user = user - sum(sum_User);
    for i = 1 : user
        0 <= sum_User(1,i) <= 1;
    end

    % constraint 2
    sum_EDGE = sum(x_EDGE_user,2);
    for j  = 1: EDGE
        sum_EDGE(j,1) <= antenna(j,1);
    end

    % constraint 3
    for j = 1 : EDGE
        edge_queue(j,1) + temp_Data_EDGE(j,1) <= D; % edge queue size : D
    end

    cvx_end

    
    x_EDGE_user = full(x_EDGE_user);


    % 이게 굳이 필요한지는 모르겠음
    for j = 1 : EDGE
        if sum_EDGE(j,1) >= 1
            I_EDGE(j,1) = 1;
        else
            I_EDGE(j,1) = 0;
        end
    end
    

    process_Data_EDGE = computing * rate;

    % process_Data_EDGE : cpu (1) /gpu (2) 여부에 따라 처리량 달라지도록.

    for j = 1 : EDGE
        if I_EDGE(j,1) == 1
            edge_queue(j,1) = edge_queue(j,1) + temp_Data_EDGE(j,1) - process_Data_EDGE(j,1);
        else
            edge_queue(j,1) = edge_queue(j,1) - process_Data_EDGE(j,1);
        end
    end

%     for j = 1 : EDGE
%         total_EDGE(j,d) = total_EDGE(j,d) + temp_Data_EDGE(j,1);
%     end


    d = d + 1;
end
toc


==> code/scheduler_V2.m <==
clc
clear all
close all

tic

addpath('C:\Program Files\Mosek\9.3\toolbox\R2015a');
addpath('C:\Program Files\Mosek\9.3\toolbox\R2015aom');
genpath('C:\Program Files\Mosek');

%%
rng(564)
d = 1; % for iteration
T_max = 50; % Time stamp
EDGE = 5; % edge server 개수
user = 40; % vechicle 개수

d_i = zeros(EDGE, T_max);
request = randi([0, 30], user, T_max); 
antenna = zeros(EDGE,1); % 5x1, 5행 1열 
quality = 0.1 * (8 + 2.*rand(EDGE, T_max)); % edge X Time, 시간별로 엣지의 채널상태가 달라진다고 가정 0~1

%computing = [0.5, 0.5, 0.5, 0.5, 0.5];
computing = [0.3, 0.3, 0.5, 0.7, 0.7];
I_EDGE = zeros(EDGE,1); % edge index
edge_queue = zeros(EDGE,1);
total_EDGE = zeros(EDGE, T_max);
rate = 100; %timestep 마다 처러량
D = 100000; %edge queue size

process_Data_EDGE = zeros(EDGE, 1);

for j = 1 : EDGE
    process_Data_EDGE(j,1) = computing(1, j) * rate;
end

save_obj = zeros(T_max,1);
summation = zeros(T_max,1);    % [T_max, 1] 해당 반복에서의 user가 요청한 데이터 총합
process_sum = zeros(T_max,1);  % [T_max, 1] 해당 반복에서의 edge queue에 쌓인 데이터 총합
process_percentage = zeros(T_max,1); % [T_max, 1] 해당 반복에서 요청한 데이터 중 queue에 쌓인 데이터의 비율

for j = 1 : EDGE
    antenna(j,1) = 8;   %number of EDGE antenna
end


while d < T_max + 1

    % queue가 edge queue에 쌓여있는 데이터 양이라고 가정, 타임스텝 마다 얼마만큼처리해줄지 (rate)
    % 일정 양 만큼 처리 된다고 하고, 요청한 만큼 큐에 쌓임.
    % queue 데이터 : 엣지에 총 쌓인 데이터양, time T 마다 업데이트 됨.
    % request 차량이 요청하는 비디오의 데이터양, 엣지는 안테나 통해서 한 번에 여러대 차량으로부터 받을 수 있음.
    % d 가 timestamp

    for i = 1 : user   
        d_u(i,1) = request(i, d);  % request excel 이 어떻게 구성되어있는지.
    end

    for j = 1 : EDGE
        q_e(j,1) = quality(j, d);  % edge 의 channel quality
    end


    clear x_EDGE_user;

    cvx_begin
    cvx_solver MOSEK
    variable x_EDGE_user(EDGE, user) binary
    %variable temp_Data_EDGE
    EDGE_obj = sum(sum(x_EDGE_user * d_u .* q_e .* computing.'));
    maximize EDGE_obj


    temp_Data_EDGE = x_EDGE_user * d_u;  % edge queue 에 쌓이는 양

    % constraint 1
    sum_User = sum(x_EDGE_user,1);
    total_no_user = user - sum(sum_User);
    for i = 1 : user
        0 <= sum_User(1,i) <= 1;
    end

    % constraint 2
    sum_EDGE = sum(x_EDGE_user,2);
    for j  = 1: EDGE
        sum_EDGE(j,1) <= antenna(j,1);
    end

    % constraint 3
    for j = 1 : EDGE
        edge_queue(j,1) + temp_Data_EDGE(j,1) <= D; % edge queue size : D
    end

    cvx_end
    
    
    x_EDGE_user = full(x_EDGE_user);

    
    for j = 1 : EDGE
        if sum_EDGE(j,1) >= 1
            I_EDGE(j,1) = 1;
            edge_queue(j,1) = edge_queue(j,1) + temp_Data_EDGE(j,1) - process_Data_EDGE(j,1);
        else
            I_EDGE(j,1) = 0;
            edge_queue(j,1) = edge_queue(j,1) - process_Data_EDGE(j, 1);
        end

        if edge_queue(j,1) < 0
            edge_queue(j,1) = 0;
        end
        total_EDGE(j, d) = edge_queue(j,1);
        d_i(j,d) = temp_Data_EDGE(j, 1);

    end
    
    save_obj(d, 1) = sum(sum(temp_Data_EDGE.* q_e .* computing));


    % process_Data_EDGE : cpu (1) /gpu (2) 여부에 따라 처리량 달라지도록.

    
   


% summation(d,1) = sum(d_u);
% process_sum(d,1) = sum(edge_queue(j,1));
% process_percentage(d,1) = process_sum(d,1) / summation(d,1);

    d = d + 1;
end

% fprintf('**************  Processing Results(Process_ratio) **************\n')
% for t = 1 : T_max
%     fprintf('Summation(%d, 1) = %d \n', t, summation(t,1))
%     fprintf('Process_sum(%d, 1) = %d \n', t, process_sum(t,1))
%     fprintf('Process_ratio(%d, 1) = %f \n', t, process_sum(t,1) / summation(t,1))
% end

save('parameter.mat', 'quality', 'request');

toc


==> code/scheduler_random.m <==
clc
clear
close

tic

addpath('C:\Program Files\Mosek\9.3\toolbox\R2015a');
addpath('C:\Program Files\Mosek\9.3\toolbox\R2015aom');
genpath('C:\Program Files\Mosek');

%%
rng(9539)
d = 1; % for iteration
T_max = 2; % Time stamp
EDGE = 5; % edge server 개수
user = 40; % vechicle 개수

computing = randi(2, EDGE,1);
rate = 10; %timestep 마다 처러량
process_Data_EDGE = computing * rate;
request = randi([10, 30], user, T_max);
antenna = zeros(EDGE,1); % 5x1, 5행 1열
I_EDGE = zeros(EDGE,1); % edge index

total_EDGE = zeros(EDGE, T_max);
rate = 10; %timestep 마다 처러량
D = 1000; %edge queue size

for j = 1 : EDGE
    antenna(j,1) = 9; 
end

d_u = zeros(user,1); % 현재 timestep 에서 user가 request 한 서비스의 데이터 양
d_i = zeros(EDGE,1);  % [EDGE, 1] 현재 edge queue에 쌓인 데이터 양

full_edge = zeros(EDGE,1);  % [EDGE, 1] 해당 edge 에 데이터가 만족되었는지를 나타냄
                            % 0 : 부족 ( < D),  1 : 만족 ( = D)

summation = zeros(T_max,1);    % [T_max, 1] 해당 반복에서의 user가 요청한 데이터 총합
process_sum = zeros(T_max,1);  % [T_max, 1] 해당 반복에서의 edge queue에 쌓인 데이터 총합
process_percentage = zeros(T_max,1); % [T_max, 1] 해당 반복에서 요청한 데이터 중 queue에 쌓인 데이터의 비율


while d < T_max + 1

    for i = 1 : user
        d_u(i,1) = request(i, d);
        % 1~5 까지 Random Number 생성하여 해당 Edge 에 데이터 전송
        % 근데 엣지는 최대 9개까지만 받을 수 있음.

        r = randi([1, 5],1); % # of edges = N
        if d_i(r, 1) + d_u(i,1) >= D % queue size D = 1000
            full_edge(r, 1) = 1;
            d_u(i, 1) = 0;
            d_i(r, 1) = d_i(r, 1) + d_u(i, 1);
        else
            full_edge(r, 1) = 1;
            d_i(r, 1) = d_i(r, 1) + d_u(i, 1);
        end

    end
   
    for j = 1 : EDGE
        d_i(j,1) = d_i(j,1) - process_Data_EDGE(j,1);
        total_EDGE(j, d) = d_i(j,1);
    end

% process_sum(d,1) = 
% summation(d,1) = sum(d_u);
% process_percentage(d,1) = process_sum(d,1) / summation(d,1);

d = d + 1 ;

end


% fprintf('**************  Processing Results(Process_ratio) **************\n')
% for t = 1 : T_max
%     fprintf('Summation(%d, 1) = %d \n', t, summation(t,1))
%     fprintf('Process_sum(%d, 1) = %d \n', t, process_sum(t,1))   
%     fprintf('Process_ratio(%d, 1) = %f \n', t, process_sum(t,1) / summation(t,1))
% end


toc


==> code/scheduler_random_V2.m <==
clc
clear
close

tic

addpath('C:\Program Files\Mosek\9.3\toolbox\R2015a');
addpath('C:\Program Files\Mosek\9.3\toolbox\R2015aom');
genpath('C:\Program Files\Mosek');

%%
rng(82)
d = 1; % for iteration
T_max = 50; % Time stamp
EDGE = 5; % edge server 개수
user = 40; % vechicle 개수

computing = [0.5, 0.5, 0.5, 0.5, 0.5];
%computing = [0.3, 0.3, 0.5, 0.7, 0.7];
rate = 10; %timestep 마다 처러량

process_Data_EDGE = zeros(EDGE, 1);

for j = 1 : EDGE
    process_Data_EDGE(j,1) = computing(1, j) * rate;
end

load('parameter.mat')

%request = randi([20, 50], user, T_max);
antenna = zeros(EDGE,1); % 5x1, 5행 1열
%quality = 0.1 * (7 + 3.*rand(EDGE, T_max)); % edge X Time, 시간별로 엣지의 채널상태가 달라진다고 가정 0~1
I_EDGE = zeros(EDGE,1); % edge index
x_EDGE_user = zeros(EDGE, user);

total_EDGE = zeros(EDGE, T_max);
rate = 100; %timestep 마다 처러량
D = 100000; %edge queue size

for j = 1 : EDGE
    antenna(j,1) = 9;
end

d_u = zeros(user, T_max); % 현재 timestep 에서 user가 request 한 서비스의 데이터 양

data = zeros(EDGE,T_max);
full_edge = zeros(EDGE,1);  % [EDGE, 1] 해당 edge 에 데이터가 만족되었는지를 나타냄
                            % 0 : 부족 ( < D),  1 : 만족 ( = D)

summation = zeros(T_max,1);    % [T_max, 1] 해당 반복에서의 user가 요청한 데이터 총합
process_sum = zeros(T_max,1);  % [T_max, 1] 해당 반복에서의 edge queue에 쌓인 데이터 총합
process_percentage = zeros(T_max,1); % [T_max, 1] 해당 반복에서 요청한 데이터 중 queue에 쌓인 데이터의 비율

save_r = zeros(user,1);
save_obj = zeros(T_max,1); 

while d < T_max + 1

    d_i = zeros(EDGE,1);  % [EDGE, 1] 현재 edge queue에 쌓인 데이터 양
    for i = 1 : user
        d_u(i,1) = request(i, d);
        % 1~5 까지 Random Number 생성하여 해당 Edge 에 데이터 전송

        r = randi([1, 5],1); % # of edges = N
        save_r(i,1) = r;
        if d_i(r, 1) + d_u(i,1) >= D % queue size D = 1000
            full_edge(r, 1) = 1;
            d_u(i, 1) = 0;
            d_i(r, 1) = d_i(r, 1) + d_u(i, 1);
        else
            full_edge(r, 1) = 1;
            d_i(r, 1) = d_i(r, 1) + d_u(i, 1);
        end

    end
 
  
    for j = 1 : EDGE
        data(j,d) = data(j,d) + d_i(j,1);
        q_e(j,1) = quality(j, d);  % edge 의 channel quality
        d_i(j,1) = d_i(j,1) - process_Data_EDGE(j,1);
        total_EDGE(j, d) = d_i(j,1);
    end

% % process_sum(d,1) = 
% % summation(d,1) = sum(d_u);
% % process_percentage(d,1) = process_sum(d,1) / summation(d,1);

EDGE_obj = sum(sum(d_i .* q_e .* computing));
save_obj(d, 1) = EDGE_obj;

d = d + 1 ;

end


% fprintf('**************  Processing Results(Process_ratio) **************\n')
% for t = 1 : T_max
%     fprintf('Summation(%d, 1) = %d \n', t, summation(t,1))
%     fprintf('Process_sum(%d, 1) = %d \n', t, process_sum(t,1))   
%     fprintf('Process_ratio(%d, 1) = %f \n', t, process_sum(t,1) / summation(t,1))
% end


toc

